DiffusionMat: Alpha Matting as Sequential Refinement Learning

In this paper, we introduce DiffusionMat, a novel image matting framework that employs a diffusion model for the transition from coarse to refined alpha mattes. Diverging from conventional methods that utilize trimaps merely as loose guidance for alpha matte prediction, our approach treats image matting as a sequential refinement learning process. This process begins with the addition of noise to trimaps and iteratively denoises them using a pre-trained diffusion model, which incrementally guides the prediction towards a clean alpha matte. The key innovation of our framework is a correction module that adjusts the output at each denoising step, ensuring that the final result is consistent with the input image's structures. We also introduce the Alpha Reliability Propagation, a novel technique designed to maximize the utility of available guidance by selectively enhancing the trimap regions with confident alpha information, thus simplifying the correction task. To train the correction module, we devise specialized loss functions that target the accuracy of the alpha matte's edges and the consistency of its opaque and transparent regions. We evaluate our model across several image matting benchmarks, and the results indicate that DiffusionMat consistently outperforms existing methods. Project page at~\url{https://cnnlstm.github.io/DiffusionMat

==> cat.py <==
import os
import cv2
import numpy as np


def compute_mse_loss(pred, target, trimap):
    error_map = (pred - target) / 255.0
    loss = np.sum((error_map ** 2) * (trimap == 128)) / (np.sum(trimap == 128) + 1e-8)

    return loss


def compute_sad_loss(pred, target, trimap):
    error_map = np.abs((pred - target) / 255.0)
    loss = np.sum(error_map * (trimap == 128))

    return loss / 1000, np.sum(trimap == 128) / 1000

gt_path = 'ADOBE_Compare/alphas/'
gca_path = 'ADOBE_Compare/gca/'
indexnet_path = 'ADOBE_Compare/indexnet/'
matteformer_path = 'ADOBE_Compare/matteformer/'
mg_path = 'ADOBE_Compare/mg/'
ours_path = 'ADOBE_Compare/ours/'
trimaps_path = 'ADOBE_Compare/trimaps/'


cat_path = 'ADOBE_Compare/cat/'
for i, img in enumerate(os.listdir(gt_path)):
    indexnet = cv2.imread(os.path.join(indexnet_path, img), 0).astype(np.float32)

    gca = cv2.imread(os.path.join(gca_path, img), 0).astype(np.float32)
    mg = cv2.imread(os.path.join(mg_path, img), 0).astype(np.float32)

    matteformer = cv2.imread(os.path.join(matteformer_path, img), 0).astype(np.float32)
    ours = cv2.imread(os.path.join(ours_path, img), 0).astype(np.float32)
    gt = cv2.imread(os.path.join(gt_path, img), 0).astype(np.float32)
    trimap = cv2.imread(os.path.join(trimaps_path, img), 0).astype(np.float32)

    mse_loss_indexnet = compute_mse_loss(indexnet, gt, trimap)
    mse_loss_gca = compute_mse_loss(gca, gt, trimap)
    mse_loss_mg = compute_mse_loss(mg, gt, trimap)
    mse_loss_matteformer = compute_mse_loss(matteformer, gt, trimap)
    mse_loss_ours = compute_mse_loss(ours, gt, trimap)

    mse_loss = [mse_loss_indexnet,mse_loss_gca,mse_loss_mg,mse_loss_matteformer,mse_loss_ours]



    sad_loss_indexnet = compute_sad_loss(indexnet, gt, trimap)
    sad_loss_gca = compute_sad_loss(gca, gt, trimap)
    sad_loss_mg = compute_sad_loss(mg, gt, trimap)
    sad_loss_matteformer = compute_sad_loss(matteformer, gt, trimap)
    sad_loss_ours = compute_sad_loss(ours, gt, trimap)

    sad_loss = [sad_loss_indexnet,sad_loss_gca,sad_loss_mg,sad_loss_matteformer,sad_loss_ours]




    if min(mse_loss)==mse_loss_ours and min(sad_loss)==sad_loss_ours:
        print (img)
    # x = np.hstack((indexnet, gca))
    # x = np.hstack((x, mg))
    # x = np.hstack((x, matteformer))
    # x = np.hstack((x, ours))
    # x = np.hstack((x, gt))
    # print (x.shape)



    # x = np.concatenate()

    # cv2.imwrite(cat_path+img, x)




==> composite_enlarge.py <==
import glob
import numpy as np
import os

from PIL import Image, ImageFilter

import cv2 
import numpy as np
from PIL import Image, ImageDraw, ImageFont





gt_path = 'figure/adobe//alphas/'
gca_path = 'figure/adobe//gca/'
indexnet_path = 'figure/adobe//indexnet/'
matteformer_path = 'figure/adobe//matteformer/'
mg_path = 'figure/adobe//mg/'
ours_path = 'figure/adobe//ours/'
trimaps_path = 'figure/adobe//trimaps/'
oris_path = 'figure/adobe//merged/'

paths = [gt_path,gca_path,indexnet_path,matteformer_path,mg_path,ours_path,trimaps_path,oris_path]

img = '16452523375_08591714cf_o_13.png'
for path in paths:
    image = cv2.imread(os.path.join(path, img)).astype(np.float32)


    crop_top = 1600
    crop_width_top = 300
    crop_left = 350
    crop_width_left = 200

    enlarged_width_left = 400
    enlarged_width_top = 600

    small_img = image[crop_top: crop_top + crop_width_top, crop_left: crop_left + crop_width_left]
    resized_img = cv2.resize(small_img, (enlarged_width_left, enlarged_width_top))

    image[0: enlarged_width_top, 0: enlarged_width_left] = resized_img
    cv2.rectangle(image, (crop_left, crop_top), (crop_left + crop_width_left, crop_top + crop_width_top), (255,0,0), 5)
    cv2.rectangle(image, (0, 0), (enlarged_width_left, enlarged_width_top), (255,0,0), 10)

    cv2.imwrite(path+img, image)




img = 'food-cold-wood-hand_0.png'
for path in paths:
    image = cv2.imread(os.path.join(path, img)).astype(np.float32)

    crop_top = 1100
    crop_width_top = 200
    crop_left = 350
    crop_width_left = 300

    enlarged_width_left = 600
    enlarged_width_top = 400

    small_img = image[crop_top: crop_top + crop_width_top, crop_left: crop_left + crop_width_left]
    resized_img = cv2.resize(small_img, (enlarged_width_left, enlarged_width_top))

    image[0: enlarged_width_top, 0: enlarged_width_left] = resized_img
    cv2.rectangle(image, (crop_left, crop_top), (crop_left + crop_width_left, crop_top + crop_width_top), (255,0,0), 5)
    cv2.rectangle(image, (0, 0), (enlarged_width_left, enlarged_width_top), (255,0,0), 10)

    cv2.imwrite(path+img, image)


img = 'pexels-photo-38974_1.png'
for path in paths:
    image = cv2.imread(os.path.join(path, img)).astype(np.float32)

    crop_top = 1080-200
    crop_width_top = 200
    crop_left = 350
    crop_width_left = 300

    enlarged_width_left = 600
    enlarged_width_top = 400

    small_img = image[crop_top: crop_top + crop_width_top, crop_left: crop_left + crop_width_left]
    resized_img = cv2.resize(small_img, (enlarged_width_left, enlarged_width_top))

    image[0: enlarged_width_top, 0: enlarged_width_left] = resized_img
    cv2.rectangle(image, (crop_left, crop_top), (crop_left + crop_width_left, crop_top + crop_width_top), (255,0,0), 5)
    cv2.rectangle(image, (0, 0), (enlarged_width_left, enlarged_width_top), (255,0,0), 10)

    cv2.imwrite(path+img, image)



img = 'sieve-641426_1920_19.png'
for path in paths:
    image = cv2.imread(os.path.join(path, img)).astype(np.float32)

    crop_top = 1080-500
    crop_width_top = 200
    crop_left = 1000
    crop_width_left = 300

    enlarged_width_left = 600
    enlarged_width_top = 400

    small_img = image[crop_top: crop_top + crop_width_top, crop_left: crop_left + crop_width_left]
    resized_img = cv2.resize(small_img, (enlarged_width_left, enlarged_width_top))

    image[0: enlarged_width_top, 0: enlarged_width_left] = resized_img
    cv2.rectangle(image, (crop_left, crop_top), (crop_left + crop_width_left, crop_top + crop_width_top), (255,0,0), 5)
    cv2.rectangle(image, (0, 0), (enlarged_width_left, enlarged_width_top), (255,0,0), 10)

    cv2.imwrite(path+img, image)


img = 'woman-morning-bathrobe-bathroom_9.png'
for path in paths:
    image = cv2.imread(os.path.join(path, img)).astype(np.float32)

    crop_top = 1080-800
    crop_width_top = 200
    crop_left = 1000
    crop_width_left = 300

    enlarged_width_left = 600
    enlarged_width_top = 400

    small_img = image[crop_top: crop_top + crop_width_top, crop_left: crop_left + crop_width_left]
    resized_img = cv2.resize(small_img, (enlarged_width_left, enlarged_width_top))

    image[0: enlarged_width_top, 0: enlarged_width_left] = resized_img
    cv2.rectangle(image, (crop_left, crop_top), (crop_left + crop_width_left, crop_top + crop_width_top), (255,0,0), 5)
    cv2.rectangle(image, (0, 0), (enlarged_width_left, enlarged_width_top), (255,0,0), 10)

    cv2.imwrite(path+img, image)



==> eval.py <==
import os
import cv2
import numpy as np
import argparse


def compute_mse_loss(pred, target, trimap):
    error_map = (pred - target) / 255.0
    loss = np.sum((error_map ** 2) * (trimap == 128)) / (np.sum(trimap == 128) + 1e-8)

    return loss


def compute_sad_loss(pred, target, trimap):
    error_map = np.abs((pred - target) / 255.0)
    loss = np.sum(error_map * (trimap == 128))

    return loss / 1000, np.sum(trimap == 128) / 1000



def evaluate(args):
    img_names = []
    mse_loss_unknown = []
    sad_loss_unknown = []

    for i, img in enumerate(os.listdir(args.label_dir)):

        if not((os.path.isfile(os.path.join(args.pred_dir, img)) and
                os.path.isfile(os.path.join(args.label_dir, img)) and
                os.path.isfile(os.path.join(args.trimap_dir, img)))):
            print('[{}/{}] "{}" skipping'.format(i, len(os.listdir(args.label_dir)), img))
            continue

        pred = cv2.imread(os.path.join(args.pred_dir, img), 0).astype(np.float32)
        label = cv2.imread(os.path.join(args.label_dir, img), 0).astype(np.float32)
        trimap = cv2.imread(os.path.join(args.trimap_dir, img), 0).astype(np.float32)

        # calculate loss
        mse_loss_unknown_ = compute_mse_loss(pred, label, trimap)
        sad_loss_unknown_ = compute_sad_loss(pred, label, trimap)[0]
        print('Unknown Region: MSE:', mse_loss_unknown_, ' SAD:', sad_loss_unknown_)

        # save for average
        img_names.append(img)

        mse_loss_unknown.append(mse_loss_unknown_)  # mean l2 loss per unknown pixel
        sad_loss_unknown.append(sad_loss_unknown_)  # l1 loss on unknown area

        print('[{}/{}] "{}" processed'.format(i, len(os.listdir(args.label_dir)), img))

    print('* Unknown Region: MSE:', np.array(mse_loss_unknown).mean(), ' SAD:', np.array(sad_loss_unknown).mean())
    print('* if you want to report scores in your paper, please use the official matlab codes for evaluation.')


if __name__ == '__main__':
    parser = argparse.ArgumentParser()
    parser.add_argument('--pred-dir', type=str, default='ADOBE_Compare/gca/', help="output dir")
    parser.add_argument('--label-dir', type=str, default='ADOBE_Compare/alphas/', help="GT alpha dir")
    parser.add_argument('--trimap-dir', type=str, default='ADOBE_Compare/trimaps/', help="trimap dir")

    args = parser.parse_args()

    evaluate(args)

==> x.py <==
import glob
import numpy as np
import os

from PIL import Image, ImageFilter

import cv2 
import numpy as np
from PIL import Image, ImageDraw, ImageFont


# figures = []
# txt = open('rec_comparision2.tex').readlines()
# for x in txt:
#     if '{figure/' in x:
#         #print (x)
#         figure_path = x.split('\includegraphics[width=\linewidth]')[-1][1:-2]+'.jpg'
#         #print (figure_path)
#         figures.append(figure_path)



# txt = open('teaser.tex').readlines()
# for x in txt:
#     if '{figure/' in x:
#         #print (x)
#         figure_path = x.split('\includegraphics[width=\linewidth]')[-1][1:-2]+'.jpg'
#         #print (figure_path)
#         figures.append(figure_path)

# txt = open('rec_comparision2.tex').readlines()
# for x in txt:
#     if '{figure/' in x:
#         #print (x)
#         figure_path = x.split('\includegraphics[width=\linewidth]')[-1][1:-2]+'.jpg'
#         #print (figure_path)
#         figures.append(figure_path)

# txt = open('edit_comparision3.tex').readlines()
# for x in txt:
#     if '{figure/' in x:
#         #print (x)
#         figure_path = x.split('\includegraphics[width=\linewidth]')[-1][1:-2]+'.jpg'
#         #print (figure_path)
#         figures.append(figure_path)

# print (len(figures))


def walkFile(file,ends = '.png'):
    frames = []
    for root, dirs, files in os.walk(file):

        for f in files:
            if ends in f:
                frames.append(os.path.join(root, f))
    return frames

import os

# [int(cv2.IMWRITE_JPEG_QUALITY),70]



images = walkFile('figure/')

#cv2.imwrite('compress_img1.png', img,  [cv2.IMWRITE_PNG_COMPRESSION, 9])



# for img_path in images:
#     img = cv2.imread(img_path)
#     #h,w = img.shape[0],img.shape[1]
#
#     # h_ = int(h / 2)
#     # w_ = int(w / 2)
#     # img = cv2.resize(img , (w_, h_))
#
#
#     cv2.imwrite(img_path, img, [cv2.IMWRITE_PNG_COMPRESSION, 5])
#
#

images = walkFile('figure/','.jpg')
print (images)

